How the $p$-Bergman metric approaches the Carath\'eodory metric

We study the rate at which the $p$-Bergman metric approaches the Carath\'eodory metric on convex domains with measures comparable to $\delta^\alpha dV$, $\alpha>-1$. On smooth convex domains of finite type the logarithmic coefficient is bounded above by the harmonic-measure average of the tangential multitype dimension plus $1+\alpha$, with equality when almost every endpoint of the extremal disc is coercive. For a class of convex domains in $\mathbb{C}^2$ with $C^4$ boundary and rank-one real tangential contact along an axis disc, a winding number distinguishes the coefficient $2+\alpha$ from an upper bound $7/4+\alpha$; quartic contact makes the latter bound exact. The exact value holds along the entire axis of explicit real-algebraic strongly pseudoconvex domains, including perturbations without the weighted circle action, although their pointwise boundary models agree up to unitary equivalence with those of a domain having coefficient $2+\alpha$. A $C^2$ example has negative winding but coefficient $2+\alpha$, with a $-\frac12\log\log p$ correction, so boundary regularity is essential to the gap theorem.

==> anc/generate_figures.py <==
"""Reproduce the three r45 figures: Python 3, NumPy, Matplotlib.

All finite-p curves evaluate the exact formulas in Proposition
`prop:finite-p-illustrations`.  Quadrature refinement is a numerical
consistency check, not a certified error bound or a proof of convergence.
No external data, random samples, or fitted asymptotic curves are used.
"""
from pathlib import Path
import csv
import json
import math
import os

ROOT = Path(__file__).resolve().parent
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / "numerics" / ".mplconfig"))
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from numpy.polynomial.legendre import leggauss

FIG = ROOT / "figures"
DATA = ROOT / "numerics"
FIG.mkdir(exist_ok=True)
DATA.mkdir(exist_ok=True)
plt.rcParams.update({
    "font.family": "serif", "font.serif": ["DejaVu Serif"],
    "mathtext.fontset": "cm", "font.size": 9,
    "axes.labelsize": 10, "axes.titlesize": 10,
    "xtick.labelsize": 8, "ytick.labelsize": 8,
    "legend.fontsize": 8.5, "axes.linewidth": 0.65,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "savefig.facecolor": "white",
})
BLUE, GREEN, ORANGE, PURPLE = "#0072B2", "#00845A", "#C45A00", "#98539B"


def save(fig, stem):
    fig.savefig(FIG / (stem + ".pdf"), metadata={"Creator": "Matplotlib; reproducible r45 formulas"})
    fig.savefig(FIG / (stem + ".png"), dpi=220)
    plt.close(fig)


def contact_figure():
    fig, axes = plt.subplots(1, 4, figsize=(6.52, 2.92))
    fig.subplots_adjust(left=.035, right=.992, top=.81, bottom=.38, wspace=.25)
    t = np.linspace(0, 2*np.pi, 1201)
    titles = [r"$Q=|w|^2$", r"$Q=|w|^4$", r"$Q=|w|^6$", r"$Q=x^4+y^2$"]
    orders = [(2, 2), (4, 4), (6, 6), (4, 2)]
    betas = ["1", "1/2", "1/3", "3/4"]
    for j, (ax, col) in enumerate(zip(axes, [BLUE, GREEN, ORANGE, PURPLE])):
        for s, ls, alpha in [(.1, "--", .10), (.01, "-", .25)]:
            if j < 3:
                r = s**(1/(2*(j+1)))
                x, y = r*np.cos(t), r*np.sin(t)
            else:
                x = s**.25*np.sign(np.cos(t))*np.sqrt(np.abs(np.cos(t)))
                y = s**.5*np.sin(t)
            ax.fill(x, y, facecolor=col, alpha=alpha, linewidth=0)
            ax.plot(x, y, color=col, ls=ls, lw=1.3)
        ax.axhline(0, color=".72", lw=.5, zorder=0)
        ax.axvline(0, color=".72", lw=.5, zorder=0)
        ax.set(xlim=(-.75, .75), ylim=(-.75, .75), aspect="equal")
        ax.set_xticks([-.5, 0, .5]); ax.set_yticks([-.5, 0, .5])
        ax.tick_params(length=2, pad=1, labelsize=7)
        if j: ax.set_yticklabels([])
        ax.set_title(titles[j], pad=11)
        ax.text(.94, .54, "$x$", transform=ax.transAxes, ha="right", fontsize=9)
        ax.text(.54, .94, "$y$", transform=ax.transAxes, va="top", fontsize=9)
        tau = 2*(j+1) if j < 3 else 2
        ax.text(.5, -.16, rf"$\tau={tau}$; real orders ${orders[j][0]},{orders[j][1]}$",
                transform=ax.transAxes, ha="center", va="top", fontsize=8.5)
        ax.text(.5, -.36, rf"$|\{{Q<s\}}|\asymp s^{{{betas[j]}}}$",
                transform=ax.transAxes, ha="center", va="top", fontsize=10)
    fig.text(.5, .95, "Complex-line type and real-direction contact", ha="center", fontsize=11)
    fig.text(.5, .045, r"Common axes; dashed: $s=10^{-1}$; solid: $s=10^{-2}$", ha="center", fontsize=9)
    save(fig, "contact_orders")


def winding_figure():
    fig, axes = plt.subplots(1, 3, figsize=(6.52, 2.92))
    fig.subplots_adjust(left=.04, right=.96, top=.82, bottom=.32, wspace=.36)
    t = np.linspace(0, 2*np.pi, 501)
    for ell, ax, col in zip([1, 2, 3], axes, [BLUE, PURPLE, PURPLE]):
        ax.plot(np.cos(t), np.sin(t), color=".65", lw=.85)
        for theta in np.linspace(0, 2*np.pi, 16, endpoint=False):
            x, y = np.cos(theta), np.sin(theta)
            dx, dy = .25*np.cos(ell*theta/2), .25*np.sin(ell*theta/2)
            ax.plot([x-dx, x+dx], [y-dy, y+dy], color=col, lw=1.65, solid_capstyle="round")
            ax.plot(x, y, ".", color=".3", ms=2)
        ax.set(xlim=(-1.34, 1.34), ylim=(-1.34, 1.34), aspect="equal")
        ax.axis("off")
        ax.set_title(rf"$\Omega_{ell}$: $\ell={ell}$", pad=6)
        ax.text(.5, .5, rf"$\tau=2$"+"\n"+r"real orders $4,2$", transform=ax.transAxes,
                ha="center", va="center", fontsize=9, linespacing=1.6)
        ax.text(.5, -.10, rf"$\operatorname{{wind}}\mathsf{{B}}=-{ell}$", transform=ax.transAxes,
                ha="center", va="top", fontsize=10)
        coeff = "2" if ell == 1 else r"\frac{7}{4}"
        ax.text(.5, -.32, rf"$N={coeff}+\alpha$", transform=ax.transAxes,
                ha="center", va="top", fontsize=12, color=col)
    fig.text(.5, .96, "The same local type; different global coefficients", ha="center", fontsize=11)
    fig.text(.5, .035, r"Null lines $L_{e^{i\theta}}=e^{i\ell\theta/2}\mathbb{R}$ in a fixed $w$-coordinate", ha="center", fontsize=10)
    save(fig, "null_line_winding")


def log_gamma_ratio(x, a):
    """log Gamma(x+a)/Gamma(x), without large-number cancellation.

    For x>=16 use Stirling through x^-15, evaluating its main difference
    with log1p. The first omitted term is below 2e-20 at x=16.
    """
    if x < 16:
        return math.lgamma(x+a)-math.lgamma(x)
    coeff = [1/12, -1/360, 1/1260, -1/1680,
             1/1188, -691/360360, 1/156, -3617/122400]
    correction = sum(c*((x+a)**(-2*k-1)-x**(-2*k-1))
                     for k, c in enumerate(coeff))
    return a*math.log(x)+(x+a-.5)*math.log1p(a/x)-a+correction


class TwistedMoment:
    def __init__(self, order=256, epsilon=1/8, cutoff=100):
        self.epsilon, self.cutoff = epsilon, cutoff
        t, weight = leggauss(order)
        self.nodes, self.weights = t, weight
        theta = (t+1)*np.pi/4
        self.c2, self.s2 = np.cos(theta)**2, np.sin(theta)**2
        self.angular_weights = weight*np.pi/4
        self.mass = self.integrate(0)

    def J(self, s):
        s = np.atleast_1d(s)[:, None]
        rt = np.sqrt(s)
        A = self.epsilon*rt*self.c2+self.epsilon*(2-s)*self.s2
        C = (self.c2+rt*self.s2)**2
        u = 2/(np.sqrt(A*A+4*C)+A)
        return 2*(u @ self.angular_weights)

    def integrate(self, p):
        # s=y^4 at p=0, and s=y^4/p at p>0.
        ymax = 1 if p == 0 else min(p, self.cutoff)**.25
        y = (self.nodes+1)*ymax/2
        s = y**4 if p == 0 else y**4/p
        factor = np.ones_like(y) if p == 0 else np.exp((p/2)*np.log1p(-s))
        return float(np.dot(self.weights, 4*y**6*factor*self.J(s))*ymax/2)

    def log_ratio(self, p):
        return math.log(self.mass)+(7/4)*math.log(p)-math.log(self.integrate(p))

    def direct_area(self, s):
        # Independent polar formula in the original, unscaled w-plane.
        theta = (self.nodes+1)*np.pi/4
        b = self.epsilon*(1-(1-s)*np.cos(2*theta))
        t = 2*s/(np.sqrt(b*b+4*s)+b)
        return float(2*np.dot(self.angular_weights, t))


def convergence_figure():
    ps = np.geomspace(2, 1e12, 151)
    tw = TwistedMoment(256)
    exact_logs = [np.array([log_gamma_ratio(p/2+1, N)-math.lgamma(N+1) for p in ps])
                  for N in [2, 1.5, 4/3]]
    exact_logs.append(np.array([tw.log_ratio(p) for p in ps]))
    names = ["E1", "E2", "E3", "Omega2"]
    with (DATA / "finite_p_values.csv").open("w", newline="") as fp:
        writer = csv.writer(fp)
        writer.writerow(["p"]+[f"{name}_{qty}" for name in names
                                for qty in ["p_log_ratio", "ratio_minus_one", "normalized_coefficient"]])
        for k, p in enumerate(ps):
            row = [p]
            for logs in exact_logs:
                q = float(logs[k])
                row += [q, math.expm1(q/p), q/math.log(p)]
            writer.writerow(row)
    fig, axes = plt.subplots(1, 2, figsize=(6.52, 3.32))
    fig.subplots_adjust(left=.095, right=.955, bottom=.20, top=.74, wspace=.40)
    labels = [r"$E_1$: $N=2$", r"$E_2$: $N=3/2$", r"$E_3$: $N=4/3$", r"$\Omega_2$: $N=7/4$"]
    colors = [BLUE, GREEN, ORANGE, PURPLE]
    styles = ["-", "--", "-.", (0, (5, 1, 1, 1, 1, 1))]
    for q, N, label, col, ls in zip(exact_logs, [2, 1.5, 4/3, 7/4], labels, colors, styles):
        axes[0].plot(ps, np.expm1(q/ps), label=label, color=col, ls=ls, lw=1.5)
        axes[1].plot(ps, q/np.log(ps), color=col, ls=ls, lw=1.5)
        axes[1].axhline(N, color=col, lw=.75, ls=":", alpha=.7)
    for ax in axes:
        ax.set_xscale("log"); ax.set_xlim(2, 2e12)
        ax.set_xticks([1e1, 1e4, 1e8, 1e12]); ax.set_xlabel("$p$", labelpad=1)
        ax.grid(axis="both", color=".9", lw=.5)
        ax.spines[["top", "right"]].set_visible(False)
    axes[0].set_yscale("log")
    axes[0].set_ylabel(r"$B_p/\gamma-1$", labelpad=0)
    axes[0].set_title("(a) Metric convergence", pad=7)
    axes[1].set_ylim(.88, 2.055)
    axes[1].set_yticks([1, 1.25, 1.5, 1.75, 2])
    axes[1].set_ylabel(r"$N_p=\frac{p}{\log p}\log(B_p/\gamma)$", labelpad=3)
    axes[1].set_title("(b) Coefficient convergence", pad=7)
    handles, _ = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", ncol=4, frameon=False,
               bbox_to_anchor=(.52, .99), handlelength=2.4, columnspacing=1.3)
    fig.text(.5, .018, r"At $(0;e_z)$; normalized volume ($\alpha=0$); $\Omega_2$: $\varepsilon=1/8$", ha="center", fontsize=9)
    save(fig, "finite_p_convergence")

    # Independent formula and quadrature-refinement checks.
    check_ps = np.unique(np.r_[ps, [3, 10, 31, 100, 1e3, 1e4, 1e6, 1e8, 1e10]])
    coarse, fine = TwistedMoment(128), TwistedMoment(512)
    short_tail = TwistedMoment(256, cutoff=80)
    diff128 = [abs(coarse.log_ratio(p)-tw.log_ratio(p)) for p in check_ps]
    diff512 = [abs(fine.log_ratio(p)-tw.log_ratio(p)) for p in check_ps]
    difftail = [abs(short_tail.log_ratio(p)-tw.log_ratio(p)) for p in check_ps]
    ball_check = [abs(log_gamma_ratio(p/2+1, 2)-math.lgamma(3)
                      -(math.log(p/2+1)+math.log(p/2+2)-math.log(2))) for p in ps]
    s_checks = [1, .5, .1, .01, .001]
    area_checks = {str(s): abs(fine.direct_area(s)/(s**.75*fine.J([s])[0])-1) for s in s_checks}
    # J(0)=B(1/4,3/2)/sqrt(2 epsilon) by direct integration.
    J0 = math.exp(math.lgamma(.25)+math.lgamma(1.5)-math.lgamma(1.75))/math.sqrt(2*tw.epsilon)
    results = {
        "meaning": "Refinement/identity checks; not certified quadrature error bounds.",
        "p_range": [2, 1e12], "curve_samples": len(ps), "epsilon": tw.epsilon,
        "quadrature_order": 256, "refinement_points": len(check_ps), "scaled_cutoff_p_times_s": 100,
        "max_change_p_log_ratio_128_to_256": max(diff128),
        "max_change_p_log_ratio_256_to_512": max(diff512),
        "max_change_p_log_ratio_cutoff80_to100": max(difftail),
        "max_error_ball_gamma_vs_elementary_identity": max(ball_check),
        "original_vs_scaled_fiber_area_relative_differences": area_checks,
        "relative_difference_J0_vs_beta_identity": abs(fine.J([0])[0]/J0-1),
        "base_mass_without_common_pi_factor": tw.mass,
        "sample_normalized_coefficients": {
            str(p): {name: float((log_gamma_ratio(p/2+1,N)-math.lgamma(N+1))/math.log(p))
                     for name,N in zip(names[:3],[2,1.5,4/3])}
            | {"Omega2": tw.log_ratio(p)/math.log(p)} for p in [100,1e4,1e8,1e12]},
    }
    if results["max_change_p_log_ratio_256_to_512"] > 1e-8:
        raise RuntimeError("Quadrature refinement failed")
    if results["relative_difference_J0_vs_beta_identity"] > 1e-8:
        raise RuntimeError("Limiting fiber area identity failed")
    (DATA / "numerical_checks.json").write_text(json.dumps(results, indent=2)+"\n")
    print(json.dumps(results, indent=2))


if __name__ == "__main__":
    contact_figure()
    winding_figure()
    convergence_figure()


==> anc/numerics/finite_p_values.csv <==
p,E1_p_log_ratio,E1_ratio_minus_one,E1_normalized_coefficient,E2_p_log_ratio,E2_ratio_minus_one,E2_normalized_coefficient,E3_p_log_ratio,E3_ratio_minus_one,E3_normalized_coefficient,Omega2_p_log_ratio,Omega2_ratio_minus_one,Omega2_normalized_coefficient
2.0,1.0986122886681104,0.732050807568878,1.5849625007211574,0.9162907318741542,0.581138830084189,1.321928094887361,0.8472978603872037,0.5275252316519468,1.222392421336448,0.9368128442503787,0.5974465083774717,1.3515352446411062
2.3934432195421036,1.2559446787123725,0.6900259414725951,1.4390938224321421,1.0443985968267717,0.5470628674811877,1.1966988628759565,0.9646210592126818,0.4963465540069195,1.1052877016240228,1.068433920338242,0.5626769782524862,1.2242391567852204
2.8642852225860347,1.4288101555061306,0.646804179564762,1.3577730538091821,1.1843874351870523,0.5121037886375979,1.1255024599104262,1.0925525830657492,0.46439160575789173,1.0382334220117653,1.212455641843506,0.5269943012788176,1.1521751809293923
3.427752022416595,1.6173067731265296,0.6029204378599428,1.312850601675971,1.3361750603050506,0.4767015057597695,1.0846416159345875,1.2309647248949476,0.4320646365255706,0.999237007210502,1.3688504996155613,0.49084564042418316,1.1111659407390286
4.102064918162366,1.821304640749529,0.5589258556881893,1.2903414223868097,1.4995037033223757,0.4413043558029898,1.0623548077179539,1.3795741095162126,0.3997758412005103,0.9773881749011442,1.5374164139635964,0.4546871408470278,1.0892148617038702
4.909029732248625,2.0404530102861673,0.5153599708745309,1.282435666493043,1.6739548896640741,0.40634629394529004,1.0520896309709977,1.5379582025841547,0.3679204764121608,0.966614983352564,1.7177909276517371,0.41896074634535874,1.0796408160802489
5.8747419635905285,2.2741990561433103,0.4727254240795401,1.2843777518982669,1.8589725048007213,0.3722267015781707,1.0498742052094945,1.7055786444628265,0.3368605740264067,0.9632434149259517,1.9094736337942126,0.38407364079918876,1.0783952470900506
7.030430659657607,2.5218163936076845,0.43146748346470176,1.2930747473583917,2.053891530122064,0.33929460420030166,1.053143788796899,1.881808852394917,0.3069108563099147,0.9649074819861333,2.111854352537857,0.35038214493800157,1.082864533789066
8.413468296409208,2.7824404912521223,0.39195977095945567,1.3064120325882842,2.2579695739031855,0.30783826744179815,1.0601623394424906,2.0659631673945915,0.27832967211118564,0.9700114519085096,2.3242441967315073,0.3181810615496368,1.0912796140042933
10.068579323436536,3.0551076773809887,0.35449659167775116,1.3228898097653885,2.470418409416083,0.27808029709078796,1.0697139625778913,2.2573250642696037,0.2513149924767618,0.9774425781975031,2.54590673497796,0.28769860766799404,1.102401103977656
12.049286456050499,3.338794457784847,0.3192914160990056,1.3414170978552742,2.690433178819023,0.25017767960112075,1.0809269969554738,2.4551724791768157,0.2260048815685842,0.9864070350519707,2.776086891055031,0.25909637089290727,1.1153398233635978
14.419641484277284,3.632454295261676,0.28648046377252856,1.3611879560760638,2.917217587568106,0.22422575492042493,1.0931676279122793,2.658798988272644,0.20248147300310892,0.9963305430118925,3.01403587461878,0.23247327266669943,1.1294483008537672
17.25629656938575,3.9350497207108632,0.2561300267593064,1.381602895087119,3.150004146757337,0.20026492675466018,1.1059720099064396,2.867530250545447,0.18077733669062507,1.0067949268980998,3.259031167466238,0.2078723283759982,1.1442515891100613
20.65098300920199,4.245578487635239,0.22824612178837742,1.4022162889016168,3.3880691915029137,0.17828894239740498,1.119000819814613,3.08073570340676,0.1608831691336187,1.0174956834972737,3.5103912632858303,0.18528901855739857,1.159400968356381
24.713477630126842,4.56309329289566,0.20278520289271404,1.422699447928384,3.630742929911329,0.15825374322316677,1.1320075287518003,3.297835916542126,0.1427559108282561,1.0282124507793102,3.7674853927207277,0.16468025490652655,1.1746416398382835
29.575152732566274,4.886715255076632,0.17966491964635337,1.4428135968288593,3.8774151269343387,0.1400861245172092,1.1448154790437102,3.518306258504764,0.12632661964048678,1.0387877833285255,4.02973882533907,0.14597316488393314,1.1897893913152076
35.39322438734143,5.215641811865167,0.1587741972763262,1.4623894514605278,4.127537208440163,0.1236916908106971,1.1573008829713267,3.741677633429383,0.11150765639795195,1.049111518633246,4.296634531927718,0.12907316975693725,1.204713291847997
42.35583646380728,5.549149964136721,0.1399821908543272,1.4813114280584638,4.38062161558689,0.10896181241043412,1.169379977673444,3.9675350392555195,0.09819893618860652,1.0591090586584813,4.56771204562248,0.11387105415203481,1.2193226164349118
50.68814479616686,5.886595886738322,0.12314589566401576,1.4995052611254727,4.6362391897745034,0.09577946200494646,1.1809992040671584,4.195514623656112,0.08629315163461024,1.0687324851828854,4.842564319684229,0.10024890168993346,1.2335568492248687
60.659598236776965,6.227411890830359,0.10811636782262778,1.5169282261318346,4.894015263881128,0.08402393334536977,1.1921276483787278,4.425299803624374,0.07567998113419072,1.0779537790165972,5.120833282589665,0.08808489699836387,1.2473779932741575
72.59265204998098,6.571101608593974,0.0947436246552016,1.5335614060496892,5.153625008044076,0.07357452216733897,1.2027512104290856,4.6566168946451345,0.06624936151345628,1.0867596299298043,5.402204669136138,0.0772570744078538,1.2607646452055516
86.87319541880308,6.917234119343007,0.08288036189932499,1.5494035872774234,5.414788450050196,0.06431329191701962,1.2128681065450158,4.889230581762482,0.05789393954048574,1.0951474638144498,5.686402581367004,0.06764613718550788,1.273707439457095
103.96303026754518,7.265437576720997,0.07238465604873401,1.564466464408059,5.677265474626883,0.056127063399436114,1.2224854113472399,5.122939466340696,0.05051082941496226,1.1031224079279311,5.973184118267573,0.059137488320983256,1.2862055643704138
124.41480493845324,7.615392748719579,0.06312182628943858,1.5787708980975839,5.94085100880327,0.04890876701232477,1.2316164106190406,5.357571842182395,0.04400280151971172,1.110694981598524,6.262334314400807,0.051622613633564636,1.2982641205729282
148.88988564529717,7.966826755595575,0.0549656210273234,1.5923440184112982,6.205370523553485,0.0425582857385246,1.2402785874898192,5.592981792783536,0.038279017495668914,1.117879348457902,6.5536615463507095,0.044999947431913115,1.3098921417732716
178.17974362806783,8.319507188747263,0.0477988761387541,1.605217003895957,6.470675923854435,0.03698290157661486,1.2484921022389732,5.829045655882794,0.03325541240834936,1.124692002906709,6.846993500787677,0.03917533526938971,1.3211011354008433
213.23154962317463,8.673236715520922,0.0415137707811002,1.6174233975429926,6.7366418574268945,0.03209744094054118,1.2562786556454917,6.065658869344763,0.028854809255665217,1.1311507916342107,7.1421737467936275,0.03406219092282421,1.3319040291738995
255.17880331902143,9.027848217879965,0.03601178504520694,1.6289978465071384,7.003162443678375,0.027824197795288313,1.2636606491564104,6.302733190940688,0.025006836036483102,1.1372741928488588,7.439058915265672,0.029581427672984176,1.3423144320267784
305.37798828738994,9.383200473156112,0.03120344372478435,1.6399751739123345,7.270148405733833,0.024092698025764688,1.2706605736679393,6.540194271151629,0.02164770197248375,1.143080792948747,7.7375164576291064,0.025661228419602944,1.3523461354739326
365.4524377319307,9.739174358945624,0.0270079128902879,1.6503897089618043,7.5375245773072015,0.02083935524928159,1.2773005734318976,6.777979550522817,0.018719877644820433,1.148588913747249,8.037422933212866,0.022236705628045982,1.3620127956087016
437.3448295773111,10.095669548227821,0.02335250106190721,1.6602748163729293,7.805227750387725,0.018007057085650813,1.283602143287133,7.01603644959377,0.01617171384378601,1.1538163538702437,8.338662758525535,0.019249490692862314,1.37132774741394
523.380008476806,10.452601652139075,0.020172104503707055,1.6696625783120462,8.073204827613328,0.015544711684896162,1.2895859266726775,7.254320818675805,0.013957025727342798,1.158780216170802,8.641127341767529,0.01664728290931924,1.3803039125695293
626.34016626635,10.80989976429096,0.017408626254782886,1.6785835919001242,8.341411243515601,0.013406776867133978,1.2952715891880335,7.49279561575506,0.012034662249563066,1.1634967994444303,8.944714521833667,0.014383380652964347,1.388953769967319
749.5548120385346,11.167504360368223,0.01501039064676337,1.6870668533522128,8.609809620627427,0.011552788300757774,1.300677748215769,7.731429782853078,0.010368075529528184,1.167981537751685,9.249328232335593,0.012416211325647776,1.3972893650192117
897.0084412743931,11.525365508722851,0.012931568893730375,1.6951397062194649,8.878368629093753,0.009946898483141875,1.305821943628565,7.9701972937834595,0.00892490066424146,1.1722489745657017,9.554878317107491,0.010708871881104209,1.405322339770128
1073.4693858201138,11.883441350897861,0.011131626568173143,1.702827836302028,9.147062021473154,0.00855743466321737,1.3107206381229575,8.209076349068155,0.007676553243809533,1.1763127619985023,9.861280433258907,0.009228688061669958,1.4130639709064625
1284.6440114385887,12.2416968148481,0.009574800121388087,1.710155299835275,9.415867817567396,0.007356481057522346,1.3153892384616366,8.448048696605031,0.006597849327585499,1.1801856777111215,10.16845598986615,0.007946797656624031,1.4205252070218928
1537.3612493515293,12.600102527660898,0.00822960683816602,1.71714457472494,9.684767617183244,0.0063194885919610555,1.3198421310310748,8.687099059377095,0.0056666507373734415,1.1838796539282386,10.476332083495839,0.00683776095940615,1.427716699979209
1839.7934291235974,12.95863389855229,0.0070683905441535294,1.7238166270892477,9.95374602160458,0.005424913811207075,1.324092726763608,8.926214653988483,0.004863537094976318,1.1874058143761637,10.784841404635792,0.005879200012033645,1.4346488279068284
2201.720554146995,13.317270346665405,0.0060669038568955105,1.7301909872985206,10.222790147176763,0.004653887423148015,1.3281535117381025,9.16538478606773,0.0041715049757875995,1.1907745160364727,11.09392210069672,0.005051467062697677,1.4413317093336317
2634.8465658248037,13.675994651639611,0.005203926666174732,1.7362858311993914,10.49188921675524,0.003989912095809151,1.3320361007439985,9.404600510584329,0.0035756937865705843,1.1939953934290581,11.403517590805016,0.004337341831289836,1.447775209269622
3153.1778237535864,14.03479240801438,0.004460919749275251,1.742118063364096,10.761034216846209,0.0034185885259765303,1.335751291835401,9.64385434688628,0.003063137438924786,1.1970774037647405,11.71357633476986,0.0037217566007953394,1.453988938785012
3773.476041136774,14.393651567273677,0.0038217118962243298,1.7477034000894178,11.03021761008063,0.002927368394401528,1.3393091204663279,9.883140039798674,0.00262254052828926,1.200028871783206,12.02405156336164,0.0031915477690606974,1.4599822499467383
4515.800322381695,14.752562053737694,0.0032722185793583403,1.7530564505436252,11.299433094234011,0.002505332566223816,1.3427189122254446,10.122452359446573,0.0022440775004635956,1.2028575334514482,12.334900979635018,0.0027352322573139516,1.4657642279625234
5404.155831205257,15.11151544259272,0.0028001900041558195,1.758190794969937,11.568675400356618,0.0021429927509922734,1.3459893335100468,10.361786933600992,0.0019192131609444421,1.205570577967879,12.646086441883241,0.0023428070414736706,1.47134368217265
6467.27006577357,15.47050469014591,0.002394986287863627,1.7631190592384454,11.837940123736118,0.0018321147760117086,1.3491284397190417,10.601140107316875,0.001640542831197945,1.2081746877186845,12.957573638398738,0.0020055700207611375,1.4767291372141391
7739.521843936684,15.829523907930954,0.002047377500728867,1.7678529853239369,12.107223582401403,0.0015655616274630833,1.3521437207223208,10.840508825457215,0.0014016504601633399,1.2106760759818687,13.269331762996789,0.001715960443268731,1.481928825333433
9262.053039934126,16.18856817360396,0.001749366349673408,1.7724034974973006,12.376522698714194,0.0013371544584897318,1.3550421434937965,11.079890534397515,0.0011969830430707763,1.213080522283244,13.581333198625135,0.001467417153128866,1.4869506804912493
11084.09902373483,16.54763337268503,0.0014940313690047073,1.7767807641708224,12.645834900304955,0.0011415498387482017,1.3578301918890094,11.319283099797085,0.0010217397708353843,1.2153934053870068,13.893553214628266,0.0012542529961150272,1.4918023346156395
13264.580826545676,16.906716066147307,0.0012753885941454786,1.7809942554463776,12.91515803720947,0.0009741316154090333,1.3605139036142706,11.55868473782355,0.0008717744224389913,1.2176197339588122,14.205969681563712,0.0010715438104162668,1.496491116129325
15874.010519681986,17.265813379655064,0.0010882698223587113,1.7850527964909417,13.184490312568066,0.0008309158633247296,1.3630989044796185,11.798093957638315,0.0007435096126360364,1.219764174977194,14.518562805996806,0.0009150305299060836,1.5010240507065953
18996.771422636415,17.624922910927324,0.0009282157014400651,1.7889646169142048,13.453830224675915,0.0007084675160613107,1.3655904400576895,12.037509513305313,0.0006338616125919199,1.2218310799941139,14.831314886485455,0.0007810330332545706,1.505407864098249
22733.846877350188,17.984042652272276,0.0007913820276515742,1.792737396354737,13.723176518530618,0.0006038273852484614,1.3679934048887827,12.27693036358344,0.000540174567646629,1.2238245093606985,15.14421009101649,0.0006663744798709143,1.5096489867915042
27206.085831351087,18.343170925815752,0.0006744577735863772,1.796378306498925,13.992528145324634,0.000514448389979776,1.370312369382175,12.516355638313216,0.00046016304135946255,1.2257482545423897,15.45723425545184,0.0005683149801214,1.5137535602357095
32558.110831663907,18.702306329349206,0.0005745935021693621,1.799894049764587,14.26188422858252,0.0004381399284714243,1.3725516045672819,12.75578461031834,0.0003918619162576165,1.2276058586507812,15.770374702052976,0.00048449355055073565,1.5177274443547655
38962.99480557319,19.061447691059907,0.0004893389525203962,1.8032908948815836,14.531244035854904,0.0003730194292840121,1.3747151048474426,12.995216671918746,0.00033358277787752993,1.2294006353187636,16.08362007683707,0.0004128774035550655,1.5215762260753132
46627.85786522662,19.420594031689138,0.00041658870555651476,1.8065747095970062,14.800606955058704,0.00031747021811541536,1.3768066089052062,13.234651315299343,0.0002838759988637032,1.2311356860424,16.3969602043403,0.0003517177141918237,1.525305228619379
55800.565124649744,19.779744532901454,0.00035453495115939787,1.8097509907243259,15.069972474701892,0.0002701049279042049,1.3788296189020324,13.474088116102232,0.0002414978235793752,1.2328139161080423,16.710385958288374,0.0002995110940013445,1.5289195213363131
66777.74212210531,20.138898510846893,0.0003016264840750567,1.8128248917454148,15.339340167355616,0.00022973376449338361,1.3807874181080602,13.71352671971353,0.0002053818306861396,1.2344380492171763,17.02388914667253,0.0002549660825682128,1.53242392987782
79914.36704924212,20.498055394064473,0.00025653315234814775,1.8158012481625083,15.608709675840974,0.00019533701738502735,1.382683087089579,13.952966829802655,0.00017461422148254324,1.2360106409148506,17.33746240977818,0.00021697404198587142,1.535823046549172
95635.24997900362,20.85721470501476,0.00021811507015811636,1.8186846007846378,15.878080701684791,0.00016604127533602288,1.384519518573438,14.192408198744376,0.0001484124456287513,1.2375340909205916,17.651099129794495,0.0001845839074816333,1.5391212406976877
114448.77030573004,21.216376044645944,0.00018539598671690348,1.8214792171203336,16.147452995471994,0.0001410988699942461,1.3862994310992163,14.431850619614426,0.0001261067335079737,1.2390106544537147,17.96479335073289,0.0001569803094018357,1.542322669025241
136963.31663659075,21.5755390794954,0.00015754027481902316,1.8241891110357653,16.416826348783058,0.00011987012782572313,1.3880253815616594,14.671293919500306,0.00010712415623952697,1.2404424526380649,18.27853970749115,0.0001334646378212609,1.545431285734532
163906.9607649233,21.934703530910433,0.00013383306718717973,1.8268180608252564,16.686200587456295,0.000101808061659116,1.3896997767378958,14.910737953911278,9.097488065999102e-05,1.2418314820645833,18.592333363010567,0.00011343867155550338,1.5484508524388485
196151.00193927943,22.293869166040185,0.0001136631264538559,1.8293696258293741,16.955575565957297,8.644517872270705e-05,1.391324883886289,15.150182602106964,7.724032784599609e-05,1.2431796235837456,18.906169952581394,9.639043868256387e-05,1.5513849477821968
234738.14279897895,22.653035790307847,9.650808600240912e-05,1.8318471617247358,17.22495116267373,7.338212252720314e-05,1.3929028404966053,15.38962776319366,6.55629803878626e-05,1.2444886503939696,19.22004553445413,8.1882016201414e-05,1.5542369767311224
280916.2081250614,23.012203241119856,8.192174450084557e-05,1.8342538345992225,17.49432727598334,6.227790180600302e-05,1.3944356632644033,15.629073352862182,5.5637616054050224e-05,1.2457602354864703,19.533956546009428,6.953901255660608e-05,1.5570101795115534
336178.4967982036,23.371371382608984,6.95231373253363e-05,1.8365926339166307,17.763703820968214,5.284149139913469e-05,1.3959252563563083,15.86851930066186,4.7203774113611024e-05,1.2469959585018613,19.84789976482588,5.904150882068249e-05,1.5597076401738128
402312.07185875817,23.730540101241388,5.898714369446428e-05,1.8388663844657733,18.03308072666907,4.4824617872657724e-05,1.3973734190270153,16.107965547722614,4.003928578843129e-05,1.2481973120489755,20.161872274063846,5.011626271996736e-05,1.5623322947769336
481455.5502651396,24.089709302145668,5.003641969701183e-05,1.8410777573807529,18.30245793379087,3.801556719133667e-05,1.3987818526435245,16.347412044851378,3.395472244571155e-05,1.2493657075319442,20.475871431653278,4.2530004767304804e-05,1.5648869391897193
576168.261146506,24.448878906045266,4.24344749420853e-05,1.8432292803114876,18.571835392785434,3.2233873270484064e-05,1.4001521671671833,16.586858750941456,2.878863454452865e-05,1.2505024805275018,20.78989484283645,3.6083677860256844e-05,1.5673742365110142
689513.0089782351,24.80804884669506,3.597973470332299e-05,1.8453233468165764,18.841213062249373,2.7325765055946166e-05,1.4014858871396505,16.826305631643294,2.4403471322283444e-05,1.2516088957507476,21.103940335671286,3.060749112570145e-05,1.5697967241154624
825155.1180625142,25.167219068739325,3.050045054758045e-05,1.8473622250441775,19.11059090758519,2.3160266223386216e-05,1.4027844572147263,17.06575265825375,2.068208602450283e-05,1.2526861516441858,21.418005939149996,2.5956675828851067e-05,1.5721568203339649
987480.9611985934,25.52638952592175,2.585034087791582e-05,1.8493480657607275,19.3799688998826,1.9625855925339424e-05,1.4040492472742971,17.30519980678796,1.7524744396025313e-05,1.2537353846217545,21.732089863630204,2.200784608000843e-05,1.5744568307801678
1181739.8055038473,25.88556017958971,2.1904858893442732e-05,1.8512829097819974,19.649347014983633,1.6627611496091815e-05,1.405281557163183,17.544647057203743,1.4846565389473329e-05,1.254757672996711,22.046190483313183,1.86558801062111e-05,1.5766989543358267
1414213.5623730952,26.244730997444346,1.855799945625116e-05,1.8531686948561206,19.918725232701462,1.4084764874004202e-05,1.4064826210745893,17.78409439275349,1.2575332811212428e-05,1.25575404061967,22.36030632053647,1.581124922514322e-05,1.5788852888088933
1692419.9309231823,26.603901952496162,1.5719568510615452e-05,1.8550072620438123,20.188103536167606,1.1928613918510375e-05,1.4076536116150264,18.023541799442608,1.0649625097136656e-05,1.2567254602507376,22.674436031676716,1.3397731561795443e-05,1.5810178362787761
2025355.5041430008,26.963073022192265,1.3312849247602258e-05,1.8568003616369817,20.457481911286486,1.0100737962840238e-05,1.4087956435749884,18.262989265576977,9.017217752029407e-06,1.2576728566875532,22.98857839448341,1.1350456160726989e-05,1.583098508143503
2423786.6992766745,27.32224418768705,1.1272608349583928e-05,1.858549658653293,20.72686034627958,8.55147401169524e-06,1.4099097774293567,18.502436781384773,7.633719340081094e-06,1.2585971096691189,23.302732296685775,9.61423062614452e-06,1.5851291298835557
2900597.920500049,27.681415433232825,9.543393561963075e-06,1.8602567379409134,20.996238831304574,7.238616105554372e-06,1.410997022589371,18.74188433870052,6.461407406952645e-06,1.259499056573538,23.61689672573416,8.142111908857838e-06,1.5871114455569881
3471208.2127193804,28.040586745670517,8.078080680908419e-06,1.861923108924674,21.265617358137035,6.126305653456233e-06,1.4120583404260791,18.981331930700996,5.468235457123337e-06,1.2603794949261815,23.931070759553656,6.894185478240503e-06,1.5890471220401354
4154069.880176028,28.399758114004214,6.836633954762811e-06,1.8635502100221524,21.53499591990451,5.184085092610285e-06,1.413094647083454,19.22077955168459,4.62698620225828e-06,1.2612391847333602,24.245253558202034,5.8365229790249896e-06,1.5909377530278297
4971265.194105701,28.758929529045535,5.785048994966578e-06,1.8651394127556848,21.804374510864264,4.3860911613947705e-06,1.4141068160977588,19.46022719688697,3.914549823041046e-06,1.2620788506552796,24.559444356336627,4.94029267455451e-06,1.5927848628065355
5949220.485688981,29.11810098311652,4.894451686850777e-06,1.866692025584083,22.07375312621756,3.710367455729535e-06,1.4150956808383137,19.69967486232695,3.311309023686839e-06,1.2628991840308224,24.873642456405985,4.181000605803941e-06,1.5945899098133138
7119560.716516628,29.477272469801317,4.140330375187082e-06,1.868209297475773,22.343131761954496,3.138278850490214e-06,1.4160620367835202,19.939122544677815,2.80061527101154e-06,1.2637008447656746,25.18784722249133,3.5378435244414606e-06,1.5963542899929233
8520132.161532512,29.83644398373876,3.501881855808268e-06,1.86969242124323,22.61251041472434,2.6540128712734202e-06,1.4170066436447986,20.178570241159672,2.3683428558938065e-06,1.2644844630942782,25.502058074731696,2.9931573544936594e-06,1.59807933996482
10196226.275811309,30.195615520448964,2.9614545043523997e-06,1.871142536656879,22.881889081727156,2.2441552529347567e-06,1.41793022735003,20.41801794944964,2.0025093442185336e-06,1.265250641225241,25.816274484273645,2.5319472585879196e-06,1.5997663400112008
12202044.322378818,30.554787076188447,2.504074278427465e-06,1.872560733355117,23.15126776062328,1.8973287681753074e-06,1.4188334818971144,20.657465667606637,1.6929526403842794e-06,1.2659999548789873,26.130495968693083,2.141487381735111e-06,1.601416516896662
14602450.123974886,30.91395864782912,2.1170413943155204e-06,1.8739480535657023,23.420646449457642,1.6038859939691246e-06,1.4197170710873568,20.896913394008696,1.4310563069156162e-06,1.266732954725731,26.44472208784261,1.8109800621643329e-06,1.6030310465294804
17475067.618964702,31.27313023275707,1.7895872506843585e-06,1.8753054946524965,23.690025146596565,1.3556480421598815e-06,1.4205816301476037,21.136361127300468,1.20951600134258e-06,1.2674501677311487,26.7589524400823,1.53126577310471e-06,1.6046110564739315
20912791.05182544,31.632301828788105,1.512582690355769e-06,1.8766340115003997,23.959403850674903,1.145682444597231e-06,1.4214277672492983,21.37580886634938,1.0221409346040535e-06,1.268152098416542,27.073186658856905,1.2945763248872127e-06,1.6061576283225618
25026788.972346213,31.99147343409705,1.2782899922412106e-06,1.8779345187502405,24.22878256055194,9.68114379972536e-07,1.422256064931964,21.615256610209066,8.63685148281705e-07,1.268839230039722,27.387424409585844,1.0943249421736107e-06,1.6076717999367707
29950099.186386533,32.35064504715876,1.0801520995853267e-06,1.879207892894463,24.498161275274455,8.17966282587251e-07,1.4230670814380104,21.854704358088707,7.297041721236108e-07,1.2695120257023225,27.70166538683616,9.249277615229181e-07,1.6091545675635874
35841930.91113512,32.709816666698806,9.126135439942307e-07,1.8804549742435523,24.767539994045933,6.910216029628842e-07,1.4238613519652061,22.09415210932748,6.164332768201395e-07,1.270170929388814,28.01590931175152,7.816520915281759e-07,1.6106068878360464
42892813.25727649,33.06898829165227,7.70968340100942e-07,1.8816765687723533,25.036918716200795,5.837091139992211e-07,1.424639389842644,22.333599863373216,5.206840955800231e-07,1.2708163669420527,28.33015592971309,6.604874601169322e-07,1.6120296796641056
51330756.52885708,33.428159921129264,6.512308227341147e-07,1.8828734498547146,25.306297441182863,4.930046894013208e-07,1.4254016876355742,22.573047619764484,4.3975686527044176e-07,1.271448746979816,28.644405008210562,5.580360574738839e-07,1.613423826022641
61428625.5839797,33.787331554386185,5.500259939911829e-07,1.8840463598942252,25.57567616852739,4.1634793631760884e-07,1.4261487181840544,22.812495378115717,3.713659453900724e-07,1.2720684617564368,28.958656334903832,4.7141968236215696e-07,1.6147901756426408
73512963.69488333,34.146503190801695,4.6449645620317464e-07,1.8851960118582014,25.84505489784603,3.5157145273462e-07,1.4268809355799716,23.051943138104733,3.135766209624906e-07,1.2726758879733118,29.272909715857594,3.9820072641339617e-07,1.6161295446113375
87974552.25198175,34.50567482985656,3.9222344091039216e-07,1.8863230907215263,26.114433628814268,2.968408117603196e-07,1.4275987760866484,23.291390899462304,2.647514921811124e-07,1.2732713875417807,29.58716497393305,3.363150955800561e-07,1.6174427178866764
105281047.78987922,34.86484647111692,3.3115981438195984e-07,1.8874282548264567,26.38381236116094,2.506036577424436e-07,1.4283026590049224,23.530838661963465,2.2350500669936854e-07,1.2738553083016007,29.90142194732213,2.840152793048735e-07,1.6187304507311582
125992104.98948716,35.224018114220215,2.7957325612589627e-07,1.8885121371640092,26.653191094659448,2.1154654028582572e-07,1.4289929874892797,23.770286425420224,1.886649061837088e-07,1.274427984697985,30.215680488211603,2.398220437219125e-07,1.619993470069807
150777474.70146227,35.58318975886351,2.359980761589212e-07,1.8895753465821599,26.922569829120455,1.7855831771987937e-07,1.4296701493173694,24.0097341896755,1.5923954257002916e-07,1.274989738419972,30.52994046156496,2.0248345194079997e-07,1.6212324757766974
180438662.24194777,35.942361404793644,1.9919436631799478e-07,1.890618468925656,27.191948564385736,1.506991366230922e-07,1.4303345176159639,24.249181954598026,1.3439017604502356e-07,1.2755408790026599,30.84420174401157,1.7094010782959864e-07,1.6224481418941985
215934846.34311947,36.30153305179909,1.681133764093947e-07,1.8916420681119226,27.461327300323088,1.2717414308792248e-07,1.4309864515462134,24.488629720078123,1.1340750010196554e-07,1.2760817043956738,31.15846422283353,1.4429568454800843e-07,1.6236411177888557
258413896.9214024,36.66070469970308,1.418681724820206e-07,1.8926466871471814,27.73070603682203,1.0731120831773299e-07,1.431626296950823,24.728077486024127,9.569175250927695e-08,1.2766125015000438,31.47272779504131,1.217919395456356e-07,1.6248120292475552
309249494.71099097,37.0198763483579,1.1970877623828234e-07,1.893632849086622,28.000084773790235,9.054205914726023e-08,1.4322543869655917,24.96752525235945,8.073586759965522e-08,1.2771335466755225,31.78699236653039,1.0278753738915635e-07,1.625961479517412
370085553.1314211,37.379047997640136,1.0100110520128574e-07,1.894601057942189,28.269463511150583,7.638629595684758e-08,1.4328710425975908,25.206973019020104,6.811120743345399e-08,1.2776451062202219,32.10125785131157,8.67401036650174e-08,1.627090050292603
442889378.8964457,37.738219647446655,8.52091358553237e-08,1.8955517995412647,28.53884224883861,6.443785858997164e-08,1.4334765732720638,25.44642078595261,5.745547924489857e-08,1.2781474368243089,32.41552417080857,7.319101992881711e-08,1.6281983026511664
530015290.4634552,38.09739129769127,7.18797992291781e-08,1.896485542339336,28.808220986800436,5.43535673178877e-08,1.4340712773500204,25.685868553112268,4.846250596478611e-08,1.2786407859993831,32.729791253216646,6.175254346939884e-08,1.6292867779445943
634280751.6066971,38.45656294830195,6.0630192571195e-08,1.8974027381894785,29.077599724991064,4.5843422361222386e-08,1.4346554426183264,25.925316320461754,4.08735670830628e-08,1.2791253924850432,33.04405903291735,5.20968984317432e-08,1.6303559986428944
759057482.1095614,38.815734599218544,5.113675381184274e-08,1.8983038230713172,29.346978463372878,3.8662393458166555e-08,1.4352293467539814,26.164764087969846,3.447006999549459e-08,1.2796014866340366,33.35832744994393,4.3947038227243066e-08,1.6314064691376031
908380491.8989147,39.17490625039075,4.3126099079063664e-08,1.8991892177819234,29.616357201914454,3.2603471726700415e-08,1.4357932577641563,26.404211855610484,2.906734840173007e-08,1.2800692907773041,33.67259644949328,3.7068824544222126e-08,1.6324386765051069
1087078564.549888,39.53407790177654,3.636726903636363e-08,1.9000593285909515,29.885735940589523,2.749179068190909e-08,1.4363474344034532,26.643659623361867,2.450941525178919e-08,1.2805290195701233,33.986865981480236,3.126440684334745e-08,1.6334530912324652
1300930409.7157447,39.89324955334082,3.066516845718455e-08,1.9009145478621483,30.155114679376148,2.317965265756039e-08,1.4368921265697479,26.883107391205805,2.0664523996209078e-08,1.280980880320491,34.30113600013052,2.6366618995268055e-08,1.6344501679078123
1556851534.1151383,40.252421205054254,2.5855016257729336e-08,1.9017552546432344,30.424493418255985,1.95423218263589e-08,1.437427575679887,27.122555159127078,1.74214141817956e-08,1.281425073300789,34.615406463608956,2.2234237555674672e-08,1.6354303458772768
1863117874.0808055,40.611592856892315,2.1797651058201168e-08,1.9025818152260163,30.693872157213725,1.6474466182226683e-08,1.4379540150264296,27.362002927112975,1.4686136346329372e-08,1.2818617920437263,34.92967733367985,1.8747969812883226e-08,1.6363940498702478
2229633421.463199,40.97076450883451,1.8375560973775586e-08,1.9033945836784698,30.963250896236545,1.3887148808037026e-08,1.4384716701165283,27.601450695152863,1.2379367209109931e-08,1.2822912236234663,35.24394857539674,1.5807059812917348e-08,1.637341690594706
2668250497.3327746,41.32993616086373,1.548952638527318e-08,1.904193902350411,31.232629635313756,1.1705283986390253e-08,1.4389807589939985,27.84089846323788,1.0434139761733764e-08,1.2827135489228054,35.55822015681906,1.3326417601831411e-08,1.6382736653042365
3193153030.440497,41.68910781296567,1.3055781444761067e-08,1.9049801023542772,31.50200837443642,9.86548663014814e-09,1.4394814925455264,28.080346231360608,8.793924402350091e-09,1.2831289428871933,35.8724920487532,1.1234191380205726e-08,1.6391903583382434
3821315234.8340597,42.048279465128374,1.1003614491986774e-08,1.9057535040224323,31.77138711359705,8.314254462980575e-09,1.4399740747919298,28.319793999514832,7.411007039225256e-09,1.283537574766356,36.18676422451593,9.469714528125421e-09,1.6400921416367944
4573050519.273256,42.40745111734185,9.273339783858444e-09,1.906514417342321,32.04076585278943,7.006431665252415e-09,1.4404587031653113,28.559241767695383,6.245118381375744e-09,1.2839396083442127,36.501036659718295,7.981769860524181e-09,1.6409793752314414
5472668378.98903,42.76662276959775,7.814583302889572e-09,1.9072631423707167,32.31014459200831,5.903910569738393e-09,1.4409355687728904,28.79868953589794,5.26227566103526e-09,1.2843352021577457,36.815309332068146,6.727122293256806e-09,1.6418524077132943
6549260512.246877,43.125794421889104,6.584834193606065e-09,1.907999969628223,32.579523331249355,4.974534659502523e-09,1.4414048566482682,29.038137304118877,4.4338039866017434e-09,1.2847245097054378,37.129582221189665,5.669278578399452e-09,1.6427115766795244
7837641583.02609,43.48496607421009,5.54822081798397e-09,1.9087251804751186,32.84890207050891,4.191171769131059e-09,1.4418667459907997,29.27758507235518,3.73550956839424e-09,1.2851076796458534,37.44385530845852,4.777439106043483e-09,1.643557209159441
9379475052.047506,43.844137726555836,4.674476725588071e-09,1.9094390474695682,33.118280809783954,3.5309311751965835e-09,1.4423214103937436,29.517032840604315,3.146981331391849e-09,1.2854848559869008,37.75812857685112,4.025612141759303e-09,1.6443896220211887
11224620483.0937,44.20330937892226,3.938067174078465e-09,1.9101418347091519,33.38765954907192,2.9745023138212628e-09,1.4427690180617805,29.756480608864177,2.651001046594406e-09,1.2858561782662827,38.072402010807004,3.391865420547548e-09,1.6452091223600687
13432745893.597054,44.56248103130597,3.317451357913676e-09,1.9108337981566197,33.657038288370686,2.505596294096456e-09,1.4432097320184898,29.995928377133,2.233045175441173e-09,1.2862217817236108,38.38667559610293,2.857693873986649e-09,1.6460160078694284
16075257289.430935,44.92165268370413,2.794459331982501e-09,1.911515185950711,33.92641702767848,2.1104742806066713e-09,1.44364371030431,30.235376145409322,1.8808642144547584e-09,1.286581797464628,38.70094931973796,2.407485533172077e-09,1.6468105671950077
19237607780.8916,45.28082433611435,2.353765858267537e-09,1.9121862387028263,34.19579576699382,1.7775492767532299e-09,1.4440711061654912,30.47482391369189,1.5841275217233627e-09,1.2869363526179574,39.01522316982826,2.028070415706481e-09,1.647593080273574
23022060951.692684,45.639995988534665,1.9824461471777325e-09,1.9128471897803099,34.46517450631546,1.4970499211357303e-09,1.4444920682345173,30.7142716819797,1.3341234638773626e-09,1.2872855704847779,39.32949713551118,1.7083395466474765e-09,1.6483638186566527
27550997842.35691,45.99916764096341,1.6696007869683906e-09,1.9134982655770265,34.73455324564237,1.2607366697309605e-09,1.4449067407024392,30.953719450271866,1.1235062934842948e-09,1.287629570681783,39.64377120685738,1.438923245619482e-09,1.6491230458200805
32970874488.70424,46.35833929339919,1.4060391192193672e-09,1.914139685771908,35.00393198497368,1.0616622260215494e-09,1.4453152634835436,31.193167218567698,9.460824960529961e-10,1.2879684692777895,39.95804537479061,1.2119194901152268e-09,1.6498710174601061
39456957993.6814,46.71751094584086,1.1840119803705902e-09,1.914771663576079,35.27331072430867,8.93969341116564e-10,1.445717772372747,31.43261498686657,7.966304702055403e-10,1.288302378924302,40.272319631014405,1.0206645848880658e-09,1.650607981776695
47218994286.86712,47.076682598287434,9.969861351928058e-10,1.9153944059691466,35.54268946364673,7.527201714863497e-10,1.4461143991960905,31.67206275516799,6.707483554896221e-10,1.288631408980364,40.58659396794508,8.595395687340211e-10,1.651334179744669
56507990854.749886,47.43585425073814,8.394539171031407e-10,1.9160081139252114,35.812068202987376,6.337522830423746e-10,1.4465052719546871,31.911510523471556,5.647256264075755e-10,1.2889556656319696,40.90086837865043,7.238068063432942e-10,1.6520498453732786
67624333780.624084,47.79502590319226,7.067725957217006e-10,1.916612982629106,36.081446942330146,5.335571522080424e-10,1.4468905149624445,32.15095829177689,4.754347511018544e-10,1.2892752520063138,41.21514285679379,6.094720726278357e-10,1.6527552059547732
80927501581.6433,48.154197555649255,5.95028842221154e-10,1.9172092016833664,36.35082568167471,4.4917765876123527e-10,1.4472702489778857,32.39040606008371,4.0023978787839857e-10,1.2895902682811489,41.52941739658282,5.131681640429968e-10,1.6534504823024945
96847689967.53339,48.51336920810864,5.009243817433614e-10,1.917796955306377,36.62020442102078,3.78121609717491e-10,1.447644591330349,32.62985382839178,3.369192785581899e-10,1.2899008117894757,41.843691992722775,4.3205668628533747e-10,1.6541358889790068
115899723440.55418,48.87254086057005,4.216795296836183e-10,1.918376422522145,36.889583160368105,3.182887937188203e-10,1.4480136560408552,32.86930159670088,2.8360120823084337e-10,1.2902069771198095,42.157966640373715,3.637451876204366e-10,1.6548116345147341
138699703607.8001,49.231712513033116,3.549518221104684e-10,1.9189477773420947,37.15896189971647,2.6790945429680333e-10,1.4483775539378938,33.108749365010866,2.387081479466159e-10,1.290508856212238,42.47224133511145,3.062172465898895e-10,1.6554779216175575
165984932576.29413,49.59088416549759,2.987673845040812e-10,1.9195111889392913,37.428340639065716,2.2549239899279338e-10,1.4487363927683854,33.348197133321555,2.0091099004629975e-10,1.290806538450465,42.786516072891786,2.577734943425651e-10,1.6561349473738007
198637755710.44202,49.950055817963225,2.5146304963824023e-10,1.9200668218154353,37.69771937841568,1.8978123895512347e-10,1.4490902773040426,33.58764490163287,1.6908993350405084e-10,1.2911001107500528,43.10079085001794,2.1698186581166782e-10,1.6567829034410122
237714094775.1098,50.309227470429846,2.1163754519204557e-10,1.9206148359609998,37.96709811776627,1.5971748817299696e-10,1.449439309443362,33.82709266994468,1.4230158587926282e-10,1.2913896576430226,43.41506566311063,1.8263563928823054e-10,1.6574219762329185
284477594164.5375,50.66839912289728,1.7811033335055462e-10,1.9211553870088172,38.23647685711736,1.3440944961581628e-10,1.4497835883094417,34.06654043825692,1.1975122518996387e-10,1.2916752613590106,43.729340509080856,1.5371804813263947e-10,1.6580523470969246
340440484432.3809,51.02757077536539,1.4988690567829568e-10,1.9216886263814361,38.50585559646888,1.1310598286466316e-10,1.4501232103438368,34.3059882065695,1.0076941426486524e-10,1.2919570019031192,44.043615385104914,1.293724377739275e-10,1.6586741924844939
407412484561.15515,51.38674242783407,1.2612952321877435e-10,1.9222147014325404,38.77523433582075,9.517438911925525e-11,1.4504582693966275,34.54543597488239,8.479228616068954e-11,1.2922349571306415,44.35789028860165,1.0887710114921143e-10,1.6592876841147468
487559324364.8488,51.74591408030323,1.0613254940916042e-10,1.922733755582704,39.04461307517292,8.008176877265209e-11,1.4507888568128828,34.78488374319552,7.134492564520472e-11,1.292509202818785,44.6721652172116,9.162406088213625e-11,1.6598929891315772
583472779512.79,52.10508573277279,8.930165650333849e-11,1.923245928449748,39.31399181452535,6.737930747802442e-11,1.4511150615156845,35.02433151150886,6.002736158798359e-11,1.292779812735547,44.986440168777925,7.710118063789821e-11,1.6604902702545876
698254483956.1353,52.46425738524268,7.513629857407332e-11,1.9237513559739468,39.58337055387798,5.668903167041688e-11,1.4514369700858716,35.26377927982237,5.050276094314079e-11,1.2930468587058692,45.30071514132905,6.487708447804877e-11,1.6610796859241228
835616230069.8405,52.823429037712856,6.321493903363691e-11,1.924250170538317,39.85274929323078,4.769264628913472e-11,1.4517546668386543,35.503227048136026,4.248747902601521e-11,1.2933104106751931,45.61499013306275,5.45884444232196e-11,1.661661390440663
1000000000000.0,53.182600690183264,5.318260069159746e-11,1.924742501084222,40.12212803258374,4.012212803338863e-11,1.452068233897241,35.74267481644981,3.574267481708858e-11,1.2935705367705397,45.92926514233157,4.592926514338632e-11,1.6622355340988313


==> anc/numerics/numerical_checks.json <==
{
  "meaning": "Refinement/identity checks; not certified quadrature error bounds.",
  "p_range": [
    2,
    1000000000000.0
  ],
  "curve_samples": 151,
  "epsilon": 0.125,
  "quadrature_order": 256,
  "refinement_points": 160,
  "scaled_cutoff_p_times_s": 100,
  "max_change_p_log_ratio_128_to_256": 2.22227725110713e-09,
  "max_change_p_log_ratio_256_to_512": 1.0657474902586728e-10,
  "max_change_p_log_ratio_cutoff80_to100": 7.105427357601002e-15,
  "max_error_ball_gamma_vs_elementary_identity": 1.0658141036401503e-14,
  "original_vs_scaled_fiber_area_relative_differences": {
    "1": 0.0,
    "0.5": 2.220446049250313e-16,
    "0.1": 0.0,
    "0.01": 3.3306690738754696e-16,
    "0.001": 1.5543122344752192e-15
  },
  "relative_difference_J0_vs_beta_identity": 8.881784197001252e-16,
  "base_mass_without_common_pi_factor": 1.9124234053012996,
  "sample_normalized_coefficients": {
    "100": {
      "E1": 1.561271762034377,
      "E2": 1.2204458435708752,
      "E3": 1.1014310505584588,
      "Omega2": 1.2835382936314856
    },
    "10000.0": {
      "E1": 1.7742926365695426,
      "E2": 1.3562454113713303,
      "E3": 1.21407871797654,
      "Omega2": 1.4890420807711313
    },
    "100000000.0": {
      "E1": 1.8871137548832155,
      "E2": 1.428102352881413,
      "E3": 1.2736891401778971,
      "Omega2": 1.6183639876170552
    },
    "1000000000000.0": {
      "E1": 1.924742501084222,
      "E2": 1.452068233897241,
      "E3": 1.2935705367705397,
      "Omega2": 1.6622355340988313
    }
  }
}


==> anc/numerics/referee_checks.json <==
{
  "status": "All checks passed; floating-point checks, not certified bounds.",
  "figure1_max_level_set_residual": 1.5265566588595902e-16,
  "figure2_max_null_quadratic_residual": 3.3306690738754696e-16,
  "figure2_unoriented_line_periodicity_residual": 3.6739403974420594e-16,
  "ellipsoid_36_beta_integral_max_log_difference": 5.062616992290714e-13,
  "figure3_original_coordinate_comparison": [
    {
      "p": 2.0,
      "original_coordinate_p_log_ratio": 0.9368128442503566,
      "plotted_p_log_ratio": 0.9368128442503787,
      "absolute_difference": 2.2093438190040615e-14
    },
    {
      "p": 10.068579323436536,
      "original_coordinate_p_log_ratio": 2.5459067349779385,
      "plotted_p_log_ratio": 2.54590673497796,
      "absolute_difference": 2.1316282072803006e-14
    },
    {
      "p": 103.96303026754518,
      "original_coordinate_p_log_ratio": 5.973184118267553,
      "plotted_p_log_ratio": 5.973184118267573,
      "absolute_difference": 2.042810365310288e-14
    },
    {
      "p": 1073.4693858201138,
      "original_coordinate_p_log_ratio": 9.86128043325889,
      "plotted_p_log_ratio": 9.861280433258907,
      "absolute_difference": 1.5987211554602254e-14
    },
    {
      "p": 9262.053039934126,
      "original_coordinate_p_log_ratio": 13.581333198625126,
      "plotted_p_log_ratio": 13.581333198625135,
      "absolute_difference": 8.881784197001252e-15
    }
  ],
  "original_coordinate_base_mass": 1.912423405301272
}


==> anc/numerics/referee_checks.py <==
"""Independent geometric and integral checks for Figures 1--3.

Run from the revision directory with Python 3 and NumPy.
These are floating-point consistency checks, not rigorous error certificates.
The original-coordinate moment integration below does not call the figure
generator's scaled fiber-area or moment routines.
"""
from pathlib import Path
import csv
import json
import math
import numpy as np
from numpy.polynomial.legendre import leggauss

ROOT = Path(__file__).resolve().parent.parent


def independent_twisted_moment(p, order=768, epsilon=1/8):
    t, weights = leggauss(order)
    u = (t+1)/2
    s = u**4
    theta = (t+1)*np.pi/4
    b = epsilon*(1-(1-s[:, None])*np.cos(2*theta))
    squared_radius = 2*s[:, None]/(np.sqrt(b*b+4*s[:, None])+b)
    area = 2*(squared_radius @ (weights*np.pi/4))
    return float(np.dot(weights/2, np.exp((p/2)*np.log1p(-s))*4*u**3*area))


def main():
    theta = np.linspace(0, 2*np.pi, 4097)
    contact_residual = 0.0
    for depth in [.1, .01]:
        for m in [1, 2, 3]:
            w = depth**(1/(2*m))*np.exp(1j*theta)
            contact_residual = max(contact_residual, float(np.max(abs(abs(w)**(2*m)-depth))))
        x = depth**.25*np.sign(np.cos(theta))*np.sqrt(abs(np.cos(theta)))
        y = depth**.5*np.sin(theta)
        contact_residual = max(contact_residual, float(np.max(abs(x**4+y*y-depth))))
    null_residual = 0.0
    periodic_projector_residual = 0.0
    for ell in [1, 2, 3]:
        v = np.exp(1j*ell*theta/2)
        null_residual = max(null_residual, float(np.max(abs(1-np.real(np.exp(-1j*ell*theta)*v*v)))))
        a = np.array([1., 0.]); b = np.array([np.cos(ell*np.pi), np.sin(ell*np.pi)])
        periodic_projector_residual = max(periodic_projector_residual, float(np.max(abs(np.outer(a,a)-np.outer(b,b)))))

    t, weights = leggauss(768)
    u = (t+1)/2
    ellipsoid_errors = []
    for m in [1, 2, 3]:
        for alpha in [-.5, 0, .5]:
            N = 1+alpha+1/m
            for p in [2, 10, 100, 1000]:
                # s=u^(2m) removes the fractional endpoint power for these alpha.
                moment = np.dot(weights/2, 2*m*N*u**(2*m*N-1)
                                *np.exp((p/2)*np.log1p(-u**(2*m))))
                expected = math.lgamma(p/2+N+1)-math.lgamma(N+1)-math.lgamma(p/2+1)
                ellipsoid_errors.append(abs(-math.log(moment)-expected))

    rows = list(csv.DictReader((ROOT/'numerics/finite_p_values.csv').open()))
    targets = [2, 10, 100, 1000, 10000]
    chosen = [min(rows, key=lambda r:abs(math.log(float(r['p'])/p))) for p in targets]
    mass = independent_twisted_moment(0)
    comparisons = []
    for row in chosen:
        p = float(row['p'])
        moment = independent_twisted_moment(p)
        original_logratio = math.log(mass/moment)
        plotted_logratio = float(row['Omega2_p_log_ratio'])
        comparisons.append({'p':p, 'original_coordinate_p_log_ratio':original_logratio,
                            'plotted_p_log_ratio':plotted_logratio,
                            'absolute_difference':abs(original_logratio-plotted_logratio)})

    result = {
        'status':'All checks passed; floating-point checks, not certified bounds.',
        'figure1_max_level_set_residual':contact_residual,
        'figure2_max_null_quadratic_residual':null_residual,
        'figure2_unoriented_line_periodicity_residual':periodic_projector_residual,
        'ellipsoid_36_beta_integral_max_log_difference':max(ellipsoid_errors),
        'figure3_original_coordinate_comparison':comparisons,
        'original_coordinate_base_mass':mass,
    }
    assert contact_residual < 1e-12 and null_residual < 1e-12
    assert max(ellipsoid_errors) < 1e-9
    assert max(x['absolute_difference'] for x in comparisons) < 1e-8
    (ROOT/'numerics/referee_checks.json').write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()

